Parallel drone scheduling vehicle routing problems with collective drones

We study last-mile delivery problems where trucks and drones collaborate to deliver goods to final customers. In particular, we focus on problem settings where either a single truck or a fleet with several homogeneous trucks work in parallel to drones, and drones have the capability of collaborating for delivering missions. This cooperative behaviour of the drones, which are able to connect to each other and work together for some delivery tasks, enhance their potential, since connected drone has increased lifting capabilities and can fly at higher speed, overcoming the main limitations of the setting where the drones can only work independently. In this work, we contribute a Constraint Programming model and a valid inequality for the version of the problem with one truck, namely the \emph{Parallel Drone Scheduling Traveling Salesman Problem with Collective Drones} and we introduce for the first time the variant with multiple trucks, called the \emph{Parallel Drone Scheduling Vehicle Routing Problem with Collective Drones}. For the latter variant, we propose two Constraint Programming models and a Mixed Integer Linear Programming model. An extensive experimental campaign leads to state-of-the-art results for the problem with one truck and some understanding of the presented models' behaviour on the version with multiple trucks. Some insights about future research are finally discussed.

==> figures/Figure_1.py <==
import numpy as np
import matplotlib.pyplot as plt

# Data
milp = np.array([0.0,    0.0,    0.0,    12.3,    0.0,    8.5,    1.8,    7.2,    8.3,    3.4,    11.2,    0.0,    10.0,    31.2,    14.5,    27.3,    4.5,    6.7,    9.8,    3.4,    32.4,    11.4,    12.9,    2.7,    22.9,    38.2,    14.7,    26.9,    5.4,    12.7])
cp = np.array([0.0,    0.0,    0.0,    0.0,    0.0,    0.0,    0.0,    0.0,    7.0,    0.0,    0.0,    0.0,    0.0,    3.2,    0.0,    0.0,    0.0,    0.0,    0.0,   0.0,    0.0,   0.0,    0.0,    1.9,    0.0,    0.0,    0.0,    0.0,    0.0,    0.0])
x = ["15-r-e",    "15-rc-c",    "16-c-c",    "16-r-e",    "18-c-c",    "18-r-e",    "18-rc-c",    "19-c-c",    "20-c-c",    "20-r-c",    "20-r-e",    "20-rc-c",    "20-rc-e",    "21-c-c",    "21-r-e",    "23-c-e",    "23-r-c",    "24-c-e",    "24-r-e",    "24-rc-c",    "25-c-c",    "25-r-e",    "25-rc-e",    "26-r-c",    "27-c-c",    "27-c-e",   "27-rc-c",    "27-rc-e",    "29-rc-e",    "30-c-c"]

# Plot
plt.figure(figsize=(7, 5))
# MILP
plt.plot(x, milp, "-r", linewidth=1.5, label="$\it{MILP}$+(16)")
# calculate the trend equation
_x = np.arange(len(x))
z = np.polyfit(_x, milp, 1)
print(z)
p = np.poly1d(z)
plt.plot(x, p(_x), color="purple", linewidth=1.5, linestyle="--",
         label="$\it{MILP}$+(16), trend")
# CP
plt.plot(x, cp, "-b", linewidth=1.5, label="$\it{CP1}$+(16)")

plt.xticks(rotation=45, ha='right', rotation_mode='anchor')
plt.ylabel('Gap (%)')
plt.xlabel('Instance')
plt.title('Optimality Gap per instance')
plt.legend()
plt.grid(True)
plt.tight_layout()
plt.savefig('Figure1.pdf')
plt.show()


==> figures/Figure_2.py <==
import matplotlib.pyplot as plt

# Data
milp = [850.00,    1790.09,    3.63,    250.10,    50.89,    2338.15,    3060.21,    3302.58,    2374.04,    3326.72,    3237.98,    1.14,    292.98,    2281.04,    3572.98,    2698.31,    3042.55,    3567.08,    1819.74,    14.13,    3600,    3533.88,    2636.83,    3409.09,    2672.84,    1429.86,    2915.17,    1202.70,    2214.71,    1827.64]
cp = [1.10,    11.94,    2.05,    1.57,    42.13,    4.63,    6.57,    11.00,    147.26,    73.29,    38.00,    6.17,    4.65,    58.44,    128.94,    1.25,    8.90,    10.97,    3.60,    189.86,    38.62,    288.04,    113.63,    107.06,    1.75,    1.36,    71.06,    54.80,    8.53,    3.14]
x = ["15-r-e",    "15-rc-c",    "16-c-c",    "16-r-e",    "18-c-c",    "18-r-e",    "18-rc-c",    "19-c-c",    "20-c-c",    "20-r-c",    "20-r-e",    "20-rc-c",    "20-rc-e",    "21-c-c",    "21-r-e",    "23-c-e",    "23-r-c",    "24-c-e",    "24-r-e",    "24-rc-c",    "25-c-c",    "25-r-e",    "25-rc-e",    "26-r-c",    "27-c-c",    "27-c-e",   "27-rc-c",    "27-rc-e",    "29-rc-e",    "30-c-c"]

# Plot
plt.figure(figsize=(7, 5))
#
plt.plot(x, milp, "-r", linewidth=1.5, label="$\it{MILP}$+(16)")
#
plt.plot(x, cp, "-b", linewidth=1.5, label="$\it{CP1}$+(16)")

plt.xticks(rotation=45, ha='right', rotation_mode='anchor')
plt.ylabel('Sec$_{bst}$')
plt.xlabel('Instance')
plt.title('Time to retrieve the best solution (UB)')
plt.legend()
plt.grid(True)
plt.tight_layout()
plt.savefig('Figure2.pdf')
plt.show()


==> figures/Figure_3a.py <==
import matplotlib.pyplot as plt
  
cp2 = [10.7,    30.4,    38.5,    36.4]
cp3 = [50.0,    67.3,    67.0,    71.3]
x = ["2","3","4","5"]

# Plot
plt.figure(figsize=(7, 5))
#
plt.plot(x, cp2, "-r", label="CP2+(16)")
plt.plot(x, cp3, "-b", label="CP3+(16)")

plt.ylabel('Gap (%)')
plt.xlabel('Number of trucks')
plt.title('Optimality gap for instance $\it{68-rc-c}$ with different truck fleets')
plt.legend()
plt.grid(True)
plt.tight_layout()
plt.savefig('Figure3.pdf')
plt.show()


==> figures/Figure_3b.py <==
import matplotlib.pyplot as plt
  
cp2 = [55.1,    58.1,    59.6,    70.7]
cp3 = [63.2,    73.7,    79.9,    81.3]
x = ["2","3","4","5"]

# Plot
plt.figure(figsize=(7, 5))
#
plt.plot(x, cp2, "-r", label="CP2+(16)")
plt.plot(x, cp3, "-b", label="CP3+(16)")

plt.ylabel('Gap (%)')
plt.xlabel('Number of trucks')
plt.title('Optimality gap for instance 121-rc-e with different truck fleets')
plt.legend()
plt.grid(True)
plt.tight_layout()
plt.savefig('Figure3.pdf')
plt.show()

